Exchange identities and symmetric slices of the valley Delta conjecture

The valley Delta conjecture of Haglund, Remmel and Wilson predicts that the symmetric function $\Delta'_{e_{n-k-1}} e_n$ equals a generating function over labelled Dyck paths with $k$ decorated contractible valleys. Unlike the rise version, which is now a theorem, the valley version remains open; indeed it is not even known that its combinatorial side is symmetric. We prove that the coefficients of $t^0$ and $t^1$ in the valley generating function are symmetric functions for all $n\ge 1$ and $k\ge 0$; equivalently, the fixed-diagonal-multiset slices of area at most one are symmetric. The theorem follows from an adjacent exchange identity for scaffold classes, which we prove in a strictly stronger form refined by the numbers of undecorated rows carrying the labels $r,r+1$ between consecutive rows with other labels. The proof develops a transfer-operator calculus in a $q$-deformed two-variable algebra generated by two commuting half-twists. In this algebra the exchange reduces to two scalar symmetric-series identities for the operator $T=u\mathfrak{d}+v$. We also verify the refined identity computationally at area two over extensive finite ranges and state the resulting general conjecture.

==> anc/README.txt <==
Ancillary verification files for the arXiv submission
======================================================

The manuscript source is at the root of the arXiv package as
exchange_identities_valley_delta.tex.  The Python verification scripts
are included here as ancillary files under anc/verification/.

# Symmetric slices of the valley Delta conjecture — supplementary material

Supplementary material for the paper *"Exchange identities and symmetric
slices of the valley Delta conjecture."*  All numbering below refers to
the paper.

## Contents

    exchange_identities_valley_delta.tex    the paper (LaTeX
                              source; the compiled PDF is the separately
                              uploaded manuscript)
    verification/             self-contained Python 3 scripts (no
                              dependencies beyond the standard library)

## What is verified

The proofs in the paper are self-contained; the computations below are
checks of the complete chain, independent of the proofs.  The
combinatorial layers [B], [D], [A] are each compared against a common
brute-force enumeration of the valley-decorated objects (a, w, S)
(`brute.py`); the operator layer [O] is a stand-alone algebraic check.

| layer | script        | checks |
|-------|---------------|--------|
| [O]   | `opcore.py`   | every non-parameterized relation of Lemma 4.1, parts (1)--(7), and the tested finite ranges of its parameterized relations, checked identity by identity on all monomials u^a v^b z^c with a+b <= 4, c <= 2 -- a bounded, exact check (the operators are Z[q,q^-1]-linear). The parameter ranges are a <= 6 for the assertion d^a 1 = (-qzv;q)_a in Lemma 4.1(3), a,k <= 2 for the pull-through relation in Lemma 4.1(4), g <= 3 for the iterated relation T^g Mv = Mv (T^<q>)^g in Lemma 4.1(6), and k <= 2 in Lemma 4.1(7). The same layer also checks eq. (5) (q-binomial expansion of T^m 1, m <= 6), Theorem 4.2 (identity (I), m <= 8), Corollary 4.3 (N <= 6), Lemma 6.3 and the recursion (9) (g,M <= 5). Exact arithmetic over Z[q,q^-1]; DMAX = 24 exceeds the degree of every compared series, so no truncation occurs in this layer; `verify.py` requires the exact expected set of named checks, all passing. |
| [B]   | `brute.py`    | symmetry of every class polynomial (Theorem 7.3 instance by instance), the formula that D is determined by the outside scaffold data (Remark 2.7), checked with key (r,Xi) independently of k, and a per-object decoration product formula, sum_S z^|S| q^dinv = q^rho prod_v (z + q^(1+od_v)) (immediate from Definition 2.1), on every path. |
| [D]   | `model.py`    | the dictionary of Lemma 3.2: receiver weights + validity rules (V1)–(V5) reproduce every class-k polynomial exactly. |
| [A]   | `assemble.py` | the assembled operator words of Propositions 5.6 and 6.4 — every gap step, wall operator, gate, glue chain and P-block of Lemmas 5.1–5.4 and 6.1–6.2 — compared with brute force on every nonempty *refined* class arising in the enumeration (Definition 3.1; classes with no objects are 0 by convention and are not separately instantiated). |

Two further independent computations:

* `area2.py` — Conjecture 8.2 (per-diagonal refined exchange) at area
  two, exhaustively over the ranges reported in Section 8.2: 40,143
  class checks, 37,027 distinct classes -- the (5,4) run is contained
  in (5,5) -- (462 / 3,116 / 18,895 / 17,670 for (n,M) =
  (4,4), (5,4), (5,5), (6,4)), all symmetric; the diagonal-blind
  refinement (38,348 checks, 35,362 distinct classes) checked
  independently.  `python3 area2.py
  full` reproduces all four ranges; the default `quick` mode runs the
  (4,4), (5,4) subset only.
* `refcheck.py` — the area-one per-diagonal refinement check of Remark 7.2:
  for a uniform area-one run, group all objects with m = 0^{n-1}1,
  n ≤ 5, labels ≤ 5 by (r, k, Ξ, g, eta), where eta is the gap of P
  in Case B and a sentinel in Case A.  This yields 21,957 refined
  groups, each symmetric, including 7,048 genuine Case B P-gap groups;
  the 381
  objects in range whose glue chains anchor at P with length ≥ 2 (the
  chain case of Lemma 6.1) lie in 167 of the Case B groups, all
  symmetric.

`sharpness.py` reproduces Example 3.3 (the totals-refinement is
asymmetric; the undecorated-counts refinement repairs it).
`series.py` is the shared exact-series engine over Z[q,q^-1][u,v,z]
(Laurent in q; individual checks elsewhere that clear denominators stay
in Z[q]).  It is a library module with no standalone checks.

## Usage

    cd verification
    python3 verify.py quick      # n ≤ 4   (1,399 refined classes)
    python3 verify.py standard   # n ≤ 5   (default)
    python3 verify.py full       # adds n = 6 — the run reported
                                 # in Section 8.3: 58,013 class checks
                                 # (53,054 distinct), zero mismatches
    python3 area2.py             # area-two evidence, quick subset (4,4),(5,4)
    python3 area2.py full        # the full run reported in Section 8.2
                                 # (40,143 checks; 37,027 distinct classes)
    python3 refcheck.py          # area-one per-diagonal check of Remark 7.2
    python3 sharpness.py         # Example 3.3

Every runner exits with code 0 iff all checks pass. Runtime is machine-dependent.
Python 3.8+; no third-party packages required.


==> anc/verification/area2.py <==
# Does the refined exchange (per-gap undecorated counts) extend to area 2 (m = 0^{n-2} 1 1)?
# Test both granularities: diagonal-blind and per-diagonal undecorated counts.
from itertools import product, combinations
from collections import defaultdict
import sys

def gen_areas2(n):
    for ps in combinations(range(1, n), 2):     # positions of the two 1's (0-indexed, >=1)
        a = [0]*n
        for p in ps: a[p] = 1
        yield tuple(a)

def run(n, M):
    B = defaultdict(lambda: defaultdict(dict)); Dg = defaultdict(lambda: defaultdict(dict))
    for a in gen_areas2(n):
        rises = [i for i in range(n-1) if a[i+1] == a[i]+1]
        for w in product(range(1, M+1), repeat=n):
            if any(not (w[i] < w[i+1]) for i in rises): continue
            vall = [j for j in range(1, n) if a[j-1] > a[j] or (a[j-1]==a[j] and w[j-1]<w[j])]
            atk = [(i,j) for i in range(n) for j in range(i+1,n)
                   if (a[i]==a[j] and w[i]<w[j]) or (a[i]==a[j]+1 and w[i]>w[j])]
            for ssz in range(len(vall)+1):
                for S in combinations(vall, ssz):
                    Sset = set(S)
                    dinv = sum(1 for (i,j) in atk if i not in Sset) - len(S)
                    for r in range(1, M):
                        out = [j for j in range(n) if w[j] not in (r, r+1)]
                        Xi = tuple((a[j], w[j], j in Sset) for j in out)
                        al = sum(1 for j in range(n) if w[j]==r); be = sum(1 for j in range(n) if w[j]==r+1)
                        # gap index of each active: number of outside rows before it
                        outset = set(out)
                        gap = 0; cb = defaultdict(int); cd = defaultdict(int)
                        for j in range(n):
                            if j in outset: gap += 1
                            elif j not in Sset:
                                cb[gap] += 1; cd[(gap, a[j])] += 1
                        s = len(out)
                        vb = tuple(cb[t] for t in range(s+1))
                        vd = tuple((cd[(t,0)], cd[(t,1)]) for t in range(s+1))
                        key = (r, ssz, Xi)
                        for store, vec in ((B,(key,vb)), (Dg,(key,vd))):
                            P = store[vec[0]+ (vec[1],)][(al,be)]
                            P[dinv] = P.get(dinv,0) + 1
    out = {}
    for store, label in ((B,'diag-blind'), (Dg,'per-diagonal')):
        nb = 0
        for cls, d in store.items():
            if any(d.get((x,y),{}) != d.get((y,x),{}) for (x,y) in list(d)):
                nb += 1
                if nb <= 2: print('  ASYM', label, 'class:', cls)
        nt = len(store)
        print(f"n={n} M={M} [{label}]: refined classes={nt}, asymmetric={nb}")
        sys.stdout.flush()
        out[label] = (nt, nb, set(store))
    return out

CASES = {'quick': [(4, 4), (5, 4)],
         'full':  [(4, 4), (5, 4), (5, 5), (6, 4)]}

if __name__ == '__main__':
    mode = sys.argv[1] if len(sys.argv) > 1 else 'quick'
    if mode not in CASES:
        print('usage: python3 area2.py [quick|full]'); sys.exit(2)
    if mode == 'quick':
        print('mode=quick: ranges (4,4),(5,4) only.  Run')
        print("  python3 area2.py full")
        print('to reproduce all four ranges of Section 8.2 (40,143 per-diagonal')
        print('class checks; 37,027 distinct classes; substantially longer runtime).')
    totals = {'diag-blind': [0, 0, set()], 'per-diagonal': [0, 0, set()]}
    for (n, M) in CASES[mode]:
        res = run(n, M)
        for lab, (nt, nb, keys) in res.items():
            totals[lab][0] += nt; totals[lab][1] += nb; totals[lab][2].update(keys)
    for lab, (nt, nb, keys) in totals.items():
        print(f"TOTAL [{lab}]: refined classes={nt}, distinct={len(keys)}, asymmetric={nb}")
    ok = all(nb == 0 for (_, nb, _) in totals.values())
    print('RESULT:', 'PASS' if ok else 'FAIL')
    sys.exit(0 if ok else 1)


==> anc/verification/assemble.py <==
"""End-to-end: operator-assembly evaluation of every refined class vs brute force.

Refined class: (mtype, r, Xi, gaps) with gaps = per-gap UNDECORATED-active counts
(P counts as undecorated). The assembly builds the class polynomial right-to-left:

  Phi = [gap_0][wall_1][gap_1]...[wall_s][gap_s] . 1

with:
  gap t (no P):  q^{h_t g_t} T^{g_t}
  undec-L wall:  Q . M_J   (dress J=(1+zu)(1+zv) suppressed to 1 if next wall glued on)
  dec-L wall:    M_J, demands glue (pred wall with drop/smaller label, or P last in prev gap)
  undec-H wall:  Id
  dec-H wall:    Id with admissibility (prev gap nonempty, or wall-compare/drop)
  W* (=diag-1 wall, Case A):  tau=H: Q.M_J with rise admissibility; tau=L: M_J + glue demand
  Case B: P in some gap, placements (a) mid-gap after an undecorated 1,
          (b) after the head 1* of an L-type wall, (c) directly after an L-type wall;
          P weight q^{Lambda_t}, P=2 twists sigma_u; P content deferred (shielded).

dinv = D - k + (operator exponent), k = kappa + #flags.
"""
from series import zero, one, add, mono_mul, qpow_mul, sub_u_qu, sub_v_qv, Q as Qop
from itertools import product, combinations
from collections import defaultdict
import sys

def J_mul(f):
    f = add(f, mono_mul(f, 1,0,1))   # *(1+zu)
    f = add(f, mono_mul(f, 0,1,1))   # *(1+zv)
    return f

def T_op(f):
    g = sub_v_qv(f)
    out = mono_mul(g, 1,0,0)
    out = add(out, mono_mul(g, 1,1,1, 1))
    out = add(out, mono_mul(f, 0,1,0))
    return out

def Tpow(f, m, h):
    for _ in range(m):
        f = qpow_mul(T_op(f), h)
    return f

def classify(Xi, r, mtype):
    walls = []
    star = None
    for t,(d,ell,eps) in enumerate(Xi):
        if ell == r or ell == r+1: return None
        tau = 'L' if ell < r else 'H'
        walls.append(dict(tau=tau, d=d, eps=eps, ell=ell))
        if d == 1:
            if star is not None or mtype=='flat': return None
            star = t
    caseB = (mtype=='one' and star is None)
    if mtype=='flat' and star is not None: return None
    return walls, star, caseB

def D_const(walls):
    D = 0
    s = len(walls)
    for a in range(s):
        for b in range(a+1, s):
            w1,w2 = walls[a], walls[b]
            if ((w1['d']==w2['d'] and w1['ell']<w2['ell']) or
                (w1['d']==w2['d']+1 and w1['ell']>w2['ell'])) and not w1['eps']:
                D += 1
    return D

def assemble(walls, gaps, caseB):
    """Sum over P locations if caseB; otherwise single pass."""
    if not caseB:
        return pass_rl(walls, gaps, None)
    total = zero()
    s = len(walls)
    for j in range(s+1):
        if gaps[j] == 0: continue
        # (a): P after an undecorated 1 at depth i, needs gaps[j] >= 2
        for i in range(0, gaps[j]-1):
            r = pass_rl(walls, gaps, ('a', j, i))
            if r is not None: total = add(total, r)
        # (b),(c): P right after wall j (or its head 1*), wall j L-type
        if j >= 1 and walls[j-1]['tau']=='L' and walls[j-1]['d']==0:
            for typ in ('b','c1','c2'):
                r = pass_rl(walls, gaps, (typ, j, None))
                if r is not None: total = add(total, r)
    return total

def pass_rl(walls, gaps, P):
    """Right-to-left assembly. P = None or (type, gap_index, depth).
       Returns series (final prefactor u or v applied for P) or None if inadmissible."""
    s = len(walls)
    h = [sum(1 for t2 in range(t, s) if walls[t2]['tau']=='H' and walls[t2]['d']==0)
         for t in range(s+1)]                      # h[t] = #H-diag0 walls with index > gap t
    Lam = [sum(1 for t2 in range(t, s) if walls[t2]['tau']=='L' and walls[t2]['d']==0)
           for t in range(s+1)]                    # Lambda for P in gap t: L-walls after
    G = one()
    glue = False         # wall t+1 demands gluing onto its left neighbour
    glue_gate = None     # ('valley', d, ell) for dec-L; ('rise', ell) for W* with tau=L
    prefac = None        # deferred shielded prefactor: 'u' or 'v'
    skip_dress = False   # wall about to be processed has its dress replaced by a P block
    for t in range(s, 0, -1):    # gaps s..1 then walls s..1; gap 0 after loop
        # ---- gap t ----
        g = gaps[t]
        if P is not None and P[1] == t:
            typ, _, dep = P
            if typ == 'a':
                post = g - 2 - dep
                if post < 0: return None
                if glue:
                    if post != 0: return None
                    G = Qop(G)                 # compound twists; dress suppressed (glued wall took slot)
                    glue = False
                else:
                    G = Tpow(G, post, h[t])
                    G = Qop(J_mul(G))          # P's dress then the pair's Q
                G = mono_mul(G, 1,0,0)          # the predecessor 1 (in place, attackable)
                G = qpow_mul(G, h[t] + Lam[t])  # the 1's H-scalar + P's Lambda
                prefac = 'v'                    # P = 2 (shielded)
                G = Tpow(G, dep, h[t])
            else:
                post = g - 1
                if glue:
                    if post != 0: return None
                    glue = False
                    dressed = G                 # glued wall already supplied the dress slot
                else:
                    G = Tpow(G, post, h[t])
                    dressed = J_mul(G)
                if typ in ('b','c2'):
                    G = sub_u_qu(dressed)       # P=2 twist on everything after P
                    prefac = 'v'
                else:
                    G = dressed
                    prefac = 'u'
                G = qpow_mul(G, Lam[t])
                if typ == 'b':
                    G = mono_mul(G, 1,0,1)      # the head 1* (zu), attackable by wall t's Q
                skip_dress = True               # wall t's own dress replaced by this block
        else:
            if glue:
                if g != 0: return None
            else:
                G = Tpow(G, g, h[t])
        # ---- wall t (index t-1) ----
        w = walls[t-1]
        if glue:
            # gate for the glued wall against pred = wall t
            if glue_gate[0] == 'valley':
                _, gd, gl = glue_gate
                if not (w['d'] > gd or (w['d'] == gd and w['ell'] < gl)): return None
            else:
                _, gl = glue_gate
                if not (w['d'] == 0 and w['ell'] < gl): return None
            glue = False
            dress = (lambda f: f)
        else:
            dress = (lambda f: f) if skip_dress else J_mul
        skip_dress = False
        if w['d'] == 1:
            if w['eps']: return None
            if w['tau'] == 'H':
                # rise admissibility: prev gap nonempty or wall-compare
                if gaps[t-1] == 0 and not (t-1 >= 1 and walls[t-2]['ell'] < w['ell']):
                    # P last in gap t-1 also makes it nonempty -- covered since gaps counts P
                    return None
                G = Qop(dress(G))
            else:
                G = dress(G)
                glue = True; glue_gate = ('rise', w['ell'])
        elif w['tau'] == 'L':
            if w['eps']:
                G = dress(G)
                glue = True; glue_gate = ('valley', w['d'], w['ell'])
            else:
                G = Qop(dress(G))
        else:  # H
            if w['eps']:
                ok = gaps[t-1] >= 1 or (t-1 >= 1 and (walls[t-2]['d'] == 1 or walls[t-2]['ell'] < w['ell']))
                if not ok: return None
            # H walls enable no decorations: no dress, no twist (their effect is the q^{h} gap scalars)
    # ---- gap 0 ----
    g = gaps[0]
    if P is not None and P[1] == 0:
        typ, _, dep = P
        if typ != 'a': return None
        post = g - 2 - dep
        if post < 0: return None
        if glue:
            if post != 0: return None
            G = Qop(G); glue = False
        else:
            G = Tpow(G, post, h[0])
            G = Qop(J_mul(G))
        G = mono_mul(G, 1,0,0)
        G = qpow_mul(G, h[0] + Lam[0])
        prefac = 'v'
        G = Tpow(G, dep, h[0])
    else:
        if glue:
            if g != 0: return None
            return None   # glued wall with pred = start: invalid
        G = Tpow(G, g, h[0])
    if glue: return None
    if prefac == 'u': G = mono_mul(G, 1,0,0)
    elif prefac == 'v': G = mono_mul(G, 0,1,0)
    return G

# Invariant (Lemma 5.2): an H-wall hosts no head cluster, so the H branch
# intentionally applies no J_mul; its cluster slot is the identity.

def brute_refined(n, M, mtype):
    from brute import gen_areas, valleys, attacks
    buckets = defaultdict(lambda: defaultdict(int))
    for a in gen_areas(n, mtype):
        rises=[i for i in range(n-1) if a[i+1]==a[i]+1]
        for w in product(range(1,M+1),repeat=n):
            if any(w[i]>=w[i+1] for i in rises): continue
            V=valleys(a,w); A=attacks(a,w)
            for ssz in range(len(V)+1):
                for S in combinations(V,ssz):
                    Sset=set(S)
                    dv=sum(1 for (i,j) in A if i not in Sset)-len(S)
                    for r in range(1,M):
                        outside=[j for j in range(n) if w[j]!=r and w[j]!=r+1]
                        oset=set(outside)
                        Xi=tuple((a[j],w[j],j in Sset) for j in outside)
                        gapsv=[]; cur=0
                        for j2 in range(n):
                            if j2 in oset: gapsv.append(cur); cur=0
                            elif j2 not in Sset: cur+=1
                        gapsv.append(cur)
                        al=sum(1 for x in w if x==r); be=sum(1 for x in w if x==r+1)
                        buckets[(r,Xi,tuple(gapsv))][(ssz,al,be,dv)] += 1
    return buckets

def crosscheck(n, M, mtype, return_keys=False):
    buckets = brute_refined(n, M, mtype)
    nok = nbad = 0
    for (r, Xi, gapsv), tab in buckets.items():
        cl = classify(Xi, r, mtype)
        if cl is None:
            print('  classify rejected', r, Xi); nbad += 1; continue
        walls, star, caseB = cl
        nflags = sum(1 for w in walls if w['eps'])
        D = D_const(walls)
        G = assemble(walls, list(gapsv), caseB)
        pred = defaultdict(int)
        N = n - len(walls)
        if G:
            for (a,b,c), p in G.items():
                if a + b != N: continue
                for e, m in p.items():
                    k = c + nflags
                    pred[(k, a, b, D - k + e)] += m
        if dict(tab) != dict(pred):
            nbad += 1
            if nbad <= 4:
                print('MISMATCH', mtype, r, Xi, gapsv)
                print('  brute:', dict(sorted(tab.items())))
                print('  oper :', dict(sorted(pred.items())))
        else:
            nok += 1
    if return_keys:
        return nok, nbad, {(mtype, n) + key for key in buckets}
    return nok, nbad

if __name__ == '__main__':
    import sys
    allok = True
    for mtype in ['flat','one']:
        for (n,M) in [(3,4),(4,4),(5,4)]:
            ok,bad = crosscheck(n,M,mtype)
            allok &= (bad == 0)
            print(mtype, n, M, 'refined classes ok:', ok, 'bad:', bad); sys.stdout.flush()
    print('RESULT:', 'PASS' if allok else 'FAIL')
    sys.exit(0 if allok else 1)


==> anc/verification/brute.py <==
"""Brute-force verification of the scaffold exchange conjecture for m = 0^n and m = 0^{n-1}1.

Definitions follow the paper exactly:
  * area word a (nonnegative), labels w with rise condition a_{i+1}=a_i+1 => w_i < w_{i+1}
  * contractible valley j>1: a_{j-1}>a_j, or a_{j-1}=a_j and w_{j-1}<w_j
  * attacks (i<j): primary a_i=a_j & w_i<w_j ; secondary a_i=a_j+1 & w_i>w_j
  * dinv(a,w,S) = #{(i,j) in A : i not in S} - |S|
  * scaffold Xi: sequence over outside rows (labels not in {r,r+1}) of (a_j, w_j, j in S)
  * D = #{(i,j) in A : i,j outside, i not in S}
"""
from itertools import product, combinations
from collections import defaultdict
import sys

def gen_areas(n, mtype):
    if mtype == 'flat':
        return [tuple([0]*n)]
    out = []
    for p in range(1, n):           # 0-indexed; row p+1 in 1-indexing, so p>=1
        a = [0]*n; a[p] = 1
        out.append(tuple(a))
    return out

def valleys(a, w):
    n = len(a)
    V = []
    for j in range(1, n):
        if a[j-1] > a[j]:
            V.append(j)
        elif a[j-1] == a[j] and w[j-1] < w[j]:
            V.append(j)
    return V

def attacks(a, w):
    n = len(a)
    A = []
    for i in range(n):
        for j in range(i+1, n):
            if a[i] == a[j] and w[i] < w[j]:
                A.append((i, j))
            elif a[i] == a[j] + 1 and w[i] > w[j]:
                A.append((i, j))
    return A

def outdeg_map(a, w, A, V):
    od = {v: 0 for v in V}
    for (i, j) in A:
        if i in od:
            od[i] += 1
    return od

def run(n, M, mtype, do_product_formula_check=True):
    buckets = defaultdict(lambda: defaultdict(lambda: defaultdict(int)))
    # key=(r,k,Xi) -> (alpha,beta) -> dinv -> count        (D folded after check)
    # D is checked with key=(r,Xi), as in Remark 2.7: it is independent of k.
    D_of_class = {}
    D_consistent = True
    product_formula_ok = True
    nobj = 0
    for a in gen_areas(n, mtype):
        rises = [i for i in range(n-1) if a[i+1] == a[i]+1]
        for w in product(range(1, M+1), repeat=n):
            if any(w[i] >= w[i+1] for i in rises):
                continue
            V = valleys(a, w)
            A = attacks(a, w)
            Aset = A
            # per-object decoration product formula (immediate from Def. 2.1):
            # sum_S z^|S| q^dinv(a,w,S) = q^rho * prod_{v in val}(z + q^(1+od_v)),
            # rho = |A| - sum od_v - |val|  (screening is emitter-side and
            # valley-independent)
            if do_product_formula_check:
                od = outdeg_map(a, w, A, V)
                # brute LHS for each k vs e_{|V|-k}(q^{1+outdeg}) * q^rho
                # do it as polynomial identity over all S at once with z marker
                lhs = defaultdict(int)   # (k,dinv)->count
                for ssz in range(len(V)+1):
                    for S in combinations(V, ssz):
                        Sset = set(S)
                        dv = sum(1 for (i, j) in A if i not in Sset) - len(S)
                        lhs[(ssz, dv)] += 1
                rho = len(A) - sum(od.values()) - len(V)
                rhs = defaultdict(int)
                # expand prod_v (z + q^{1+od_v}) * q^rho
                polys = [(1, 1 + od[v]) for v in V]   # (z-term, q-exp term)
                cur = {(0, 0): 1}
                for (_, e) in polys:
                    nxt = defaultdict(int)
                    for (zk, qe), c in cur.items():
                        nxt[(zk+1, qe)] += c
                        nxt[(zk, qe+e)] += c
                    cur = nxt
                for (zk, qe), c in cur.items():
                    rhs[(zk, qe+rho)] += c
                if dict(lhs) != dict(rhs):
                    product_formula_ok = False
            for ssz in range(len(V)+1):
                for S in combinations(V, ssz):
                    Sset = set(S)
                    nobj += 1
                    dv = sum(1 for (i, j) in A if i not in Sset) - len(S)
                    for r in range(1, M):
                        outside = [j for j in range(n) if w[j] != r and w[j] != r+1]
                        oset = set(outside)
                        Xi = tuple((a[j], w[j], j in Sset) for j in outside)
                        D = sum(1 for (i, j) in A if i in oset and j in oset and i not in Sset)
                        key = (r, ssz, Xi)
                        D_key = (r, Xi)
                        if D_key in D_of_class:
                            if D_of_class[D_key] != D:
                                D_consistent = False
                        else:
                            D_of_class[D_key] = D
                        al = sum(1 for x in w if x == r)
                        be = sum(1 for x in w if x == r+1)
                        buckets[key][(al, be)][dv] += 1
    # symmetry check
    bad = []
    nclasses = 0
    for key, tab in buckets.items():
        nclasses += 1
        for (al, be), poly in tab.items():
            if al == be:
                continue
            other = tab.get((be, al), {})
            if dict(poly) != dict(other):
                bad.append((key, (al, be), dict(poly), dict(other)))
    return dict(nobj=nobj, nclasses=nclasses, bad=bad,
                D_consistent=D_consistent, product_formula_ok=product_formula_ok)

if __name__ == '__main__':
    allok = True
    for mtype in ['flat', 'one']:
        for (n, M) in [(3, 4), (4, 4), (5, 4), (5, 5)]:
            res = run(n, M, mtype)
            ok = (not res['bad']) and res['D_consistent'] and res['product_formula_ok']
            allok &= ok
            print(mtype, n, M, 'objects(+S choices):', res['nobj'],
                  'classes:', res['nclasses'],
                  'SYMMETRY OK' if not res['bad'] else f"FAILURES: {len(res['bad'])}",
                  'D-redundant:', res['D_consistent'],
                  'product-formula:', res['product_formula_ok'])
            if res['bad']:
                for b in res['bad'][:3]:
                    print('  BAD:', b)
            sys.stdout.flush()
    print('RESULT:', 'PASS' if allok else 'FAIL')
    sys.exit(0 if allok else 1)


==> anc/verification/model.py <==
"""Dictionary validation: model enumerator vs brute force, class by class.

Model of a class (n, r, Xi, mtype):
  walls: Xi = ((d_t, ell_t, eps_t)) in order; tau_t = 'L' if ell_t < r else 'H'.
  Case A: mtype='one' and some d_t == 1  (that wall is W*).
  Case B: mtype='one' and all d_t == 0   (one active row is P, on diagonal 1).
  mtype='flat': no diagonal-1 row anywhere.

Object: word of n letters = shuffle of walls (in order) with N = n - s actives;
  each active: color in {1,2} (1 ~ r, 2 ~ r+1), decoration flag; in Case B exactly
  one active is P (carries a color, never decorated, on diagonal 1).

Validity and the variable part of dinv are computed by the receiver-side rules
derived from the paper's definitions; the full dinv is  D - k + bracket.
"""
from itertools import product, combinations
from collections import defaultdict
from brute import gen_areas, valleys, attacks

def model_class_polys(n, r, Xi, mtype):
    """Return dict: k -> dict[(alpha,beta)] -> dict[dinv] -> count, or None if class shape invalid."""
    s = len(Xi)
    N = n - s
    if N < 0: return None
    walls = []
    star_idx = None
    for t,(d,ell,eps) in enumerate(Xi):
        tau = 'L' if ell < r else ('H' if ell > r+1 else None)
        if tau is None: return None
        walls.append((d,ell,eps,tau))
        if d == 1:
            if star_idx is not None or mtype=='flat': return None
            star_idx = t
    caseB = (mtype=='one' and star_idx is None)
    if mtype=='flat' and star_idx is not None: return None
    # D = unscreened OO attacks, computable from Xi alone:
    D = 0
    for t1 in range(s):
        for t2 in range(t1+1, s):
            d1,l1,e1,_ = walls[t1]; d2,l2,e2,_ = walls[t2]
            if ((d1==d2 and l1<l2) or (d1==d2+1 and l1>l2)) and not e1:
                D += 1
    out = defaultdict(lambda: defaultdict(lambda: defaultdict(int)))
    # enumerate interleavings: positions of walls among n slots
    for wallpos in combinations(range(n), s):
        wset = set(wallpos)
        actpos = [i for i in range(n) if i not in wset]
        # choose P slot in case B
        P_choices = actpos if caseB else [None]
        for Ppos in P_choices:
            if caseB and Ppos == 0:  # diag-1 row cannot be row 1
                continue
            # iterate colors and decorations of non-P actives
            free = [i for i in actpos if i != Ppos]
            for colors in product((1,2), repeat=len(free)):
                for Pcol in ((1,2) if caseB else (None,)):
                    for decs in product((0,1), repeat=len(free)):
                        ok, bracket, al, be, kap = evaluate(n, walls, wallpos, free, colors, decs, Ppos, Pcol, star_idx)
                        if not ok: continue
                        k = kap + sum(1 for (_,_,e,_) in walls if e)
                        dinv = D - k + bracket
                        out[k][(al,be)][dinv] += 1
    return out

def evaluate(n, walls, wallpos, free, colors, decs, Ppos, Pcol, star_idx):
    s = len(walls)
    # build the word: per position: ('W',t) / ('A',color,dec) / ('P',Pcol)
    word = [None]*n
    for t,pos in enumerate(wallpos):
        word[pos] = ('W', t)
    for i,pos in enumerate(free):
        word[pos] = ('A', colors[i], decs[i])
    if Ppos is not None:
        word[Ppos] = ('P', Pcol)
    # diag of each position
    def diag(item):
        if item[0]=='W': return walls[item[1]][0]
        if item[0]=='P': return 1
        return 0
    def label_cmp_lt(item, x):
        """is label(item) < x for x an active color (1 or 2 meaning r,r+1)?"""
        if item[0]=='W':
            return walls[item[1]][3]=='L'
        if item[0]=='P':
            return item[1] < x
        return item[1] < x
    # validity + bracket
    bracket = 0
    al = be = kap = 0
    # prefix counters
    undec_act1 = 0; undec_act = 0; seen_P = False; seen_Pcol = None; seen_star = False
    for pos in range(n):
        it = word[pos]
        pred = word[pos-1] if pos>0 else None
        if it[0]=='A':
            c = it[1]; dec = it[2]
            if c==1: al+=1
            else: be+=1
            # received attacks
            rec = 0
            # primary from diag-0 emitters before with smaller label, unscreened:
            #   undecorated L-walls before; if c==2 also undecorated active-1's before
            rec += sum(1 for t,p2 in enumerate(wallpos) if p2<pos and walls[t][0]==0 and walls[t][3]=='L' and not walls[t][2])
            if c==2: rec += undec_act1
            # secondary from diag-1 emitter before with larger label:
            if star_idx is not None and wallpos[star_idx] < pos:
                # W* label > c iff tau* == 'H'
                if walls[star_idx][3]=='H' and not walls[star_idx][2]: rec += 1
            if seen_P and seen_Pcol==2 and c==1:
                rec += 1
            bracket += rec
            # validity of decoration
            if dec:
                if pred is None: return (False,0,0,0,0)
                if pred[0]=='A':
                    if not (pred[1]==1 and c==2): return (False,0,0,0,0)
                elif pred[0]=='W':
                    pd = walls[pred[1]][0]
                    if pd==1:
                        pass  # drop valley, ok
                    else:
                        if walls[pred[1]][3]!='L': return (False,0,0,0,0)
                elif pred[0]=='P':
                    pass  # drop valley
                kap += 1
            else:
                undec_act1 += (c==1)
                undec_act += 1
            if dec:
                pass  # decorated actives not counted as unscreened
        elif it[0]=='P':
            c = it[1]
            if c==1: al+=1
            else: be+=1
            # rise validity: pred label < c
            if pred is None: return (False,0,0,0,0)
            if pred[0]=='A':
                if not (pred[1]==1 and c==2): return (False,0,0,0,0)
            elif pred[0]=='W':
                if walls[pred[1]][3]!='L': return (False,0,0,0,0)
            else:
                return (False,0,0,0,0)
            seen_P = True; seen_Pcol = c
            # P receives nothing
        else:
            t = it[1]; d,ell,eps,tau = walls[t]
            # rise validity if this is W*
            if t==star_idx:
                if pred is None: return (False,0,0,0,0)
                if pred[0]=='A':
                    if tau!='H': return (False,0,0,0,0)
                elif pred[0]=='W':
                    if not (walls[pred[1]][1] < ell): return (False,0,0,0,0)
                else:
                    return (False,0,0,0,0)
                seen_star = True
            # received (non-OO)
            rec = 0
            if tau=='H' and d==0:
                rec += undec_act
            if tau=='L' and d==0 and seen_P:
                rec += 1
            bracket += rec
            # decorated-wall validity
            if eps:
                # must be a valley
                if t==star_idx: return (False,0,0,0,0)
                if pred is None: return (False,0,0,0,0)
                if pred[0]=='A':
                    if tau!='H': return (False,0,0,0,0)
                elif pred[0]=='P':
                    pass  # drop
                else:
                    pd, pl = walls[pred[1]][0], walls[pred[1]][1]
                    if pd > d:
                        pass  # drop
                    elif pd==d and pl < ell:
                        pass
                    else:
                        return (False,0,0,0,0)
    return (True, bracket, al, be, kap)

def crosscheck(n, M, mtype, verbose=False):
    # brute buckets
    from brute import run
    buckets = defaultdict(lambda: defaultdict(lambda: defaultdict(int)))
    for a in gen_areas(n, mtype):
        rises = [i for i in range(n-1) if a[i+1]==a[i]+1]
        for w in product(range(1,M+1),repeat=n):
            if any(w[i]>=w[i+1] for i in rises): continue
            V = valleys(a,w); A = attacks(a,w)
            for ssz in range(len(V)+1):
                for S in combinations(V,ssz):
                    Sset=set(S)
                    dv = sum(1 for (i,j) in A if i not in Sset)-len(S)
                    for r in range(1,M):
                        outside=[j for j in range(n) if w[j]!=r and w[j]!=r+1]
                        Xi=tuple((a[j],w[j],j in Sset) for j in outside)
                        al=sum(1 for x in w if x==r); be=sum(1 for x in w if x==r+1)
                        buckets[(r,Xi)][ssz][(al,be),dv] = buckets[(r,Xi)][ssz].get(((al,be),dv),0)+1
    nbad = 0; nok = 0
    for (r,Xi),per_k in buckets.items():
        mres = model_class_polys(n, r, Xi, mtype)
        if mres is None:
            print('MODEL REJECTED CLASS', r, Xi); nbad+=1; continue
        # compare every k
        allk = set(per_k)|set(mres)
        for k in allk:
            b = per_k.get(k,{})
            m = {}
            for ab,pol in mres.get(k,{}).items():
                for dv,c in pol.items():
                    m[(ab,dv)] = m.get((ab,dv),0)+c
            if b != m:
                nbad += 1
                if verbose and nbad<=3:
                    print('MISMATCH', r, Xi, 'k=',k)
                    print('  brute:', dict(sorted(b.items())))
                    print('  model:', dict(sorted(m.items())))
            else:
                nok += 1
    return nok, nbad

if __name__=='__main__':
    import sys
    allok = True
    for mtype in ['flat','one']:
        for (n,M) in [(3,4),(4,4),(5,4)]:
            ok,bad = crosscheck(n,M,mtype,verbose=True)
            allok &= (bad == 0)
            print(mtype,n,M,'class-k pairs ok:',ok,'bad:',bad); sys.stdout.flush()
    print('RESULT:', 'PASS' if allok else 'FAIL')
    sys.exit(0 if allok else 1)


==> anc/verification/opcore.py <==
"""Verify the operator-algebra core of the proof.

Operators on Z[q,q^-1][[u,v,z]] (truncated at total uv-degree DMAX;
DMAX = 24 exceeds the degree of every series compared below, so no
truncation occurs):
  sigma_v: v->qv ; sigma_u: u->qu
  d    = (1+qzv) sigma_v          (half-twist)
  dbar = (1+qzu) sigma_u          (mirror half-twist)
  T    = u d + v                   (gap transfer step)
  Tbar = v dbar + u                (mirror transfer)
  L    = d dbar  (= (1+qzu)(1+qzv) Q, the undecorated-low-wall operator)

Checks:
  C1: T^m 1 == sum_a [m;a]_q u^a v^{m-a} (-qzv;q)_a, m <= 6   (q-binomial form)
  C2: L == QJ-form; L T == q T L (deterministic seeded random-series
      smoke check; both identities are also checked exhaustively on
      the monomial basis below through Ldef and L4.1(4c))
  C3: T^m 1 symmetric, m <= 8 (identity (I))
  C4: coefficient identity [m;a][a;k] == [m;m+k-a][m+k-a;k], m <= 8
  C5: Tbar T^N 1 == T^{N+1} 1, N <= 6
  C6: B(g,M) := u T^{g+M} 1 + v T^g dbar T^M 1 is symmetric, g,M <= 5
  C7: B(g+1,M) == q^{-1} B(g,M+1) + (1-q^{-1})[(u+v)T^{g+M+1}1 - uv T^{g+M}1], g,M <= 5
  Lemma 4.1 suite: every non-parameterized relation on monomials
      u^a v^b z^c with a+b <= 4, c <= 2, and bounded parameterized
      instances from item (3) a <= 6, item (4) a,k <= 2, item (6) g <= 3, and item (7) k <= 2.
"""
from series import *
RESULTS = []
from fractions import Fraction
from collections import defaultdict

def sub_u_qu_f(f): return sub_u_qu(f)

def d_op(f):
    g = sub_v_qv(f)
    return add(g, mono_mul(g, 0,1,1, 1))      # (1+qzv) * f(u,qv)

def dbar_op(f):
    g = sub_u_qu(f)
    return add(g, mono_mul(g, 1,0,1, 1))      # (1+qzu) * f(qu,v)

def T_op(f):
    return add(mono_mul(d_op(f), 1,0,0), mono_mul(f, 0,1,0))   # u d f + v f

def Tbar_op(f):
    return add(mono_mul(dbar_op(f), 0,1,0), mono_mul(f, 1,0,0))

def L_op(f):
    return d_op(dbar_op(f))

def L_QJ(f):
    # (1+qzu)(1+qzv) Q f
    g = Q(f)
    g = add(g, mono_mul(g, 1,0,1, 1))
    g = add(g, mono_mul(g, 0,1,1, 1))
    return g

def qbinom(m, a):
    # Gaussian binomial as dict exponent->int
    # [m;a] = prod (1-q^{m-i})/(1-q^{i+1}), compute via Pascal: [m;a]=[m-1;a-1]+q^a[m-1;a]
    table = {}
    def rec(m,a):
        if a<0 or a>m: return {}
        if a==0 or a==m: return {0:1}
        if (m,a) in table: return table[(m,a)]
        r1 = rec(m-1,a-1); r2 = rec(m-1,a)
        out = dict(r1)
        for e,c in r2.items(): out[e+a] = out.get(e+a,0)+c
        table[(m,a)] = out
        return out
    return rec(m,a)

def poch_qzv(a):
    """(-qzv;q)_a = prod_{i=1}^a (1+q^i z v) as a series."""
    f = one()
    for i in range(1, a+1):
        f = add(f, mono_mul(f, 0,1,1, i))
    return f

def scal_mul(f, qpoly):
    out = {}
    for k,p in f.items():
        t = {}
        for e,c in p.items():
            for e2,c2 in qpoly.items():
                t[e+e2] = t.get(e+e2,0) + c*c2
        out[k] = {e:c for e,c in t.items() if c}
    return out

def eq(f, g):
    return add(f, g, -1) == {}

def randser(seed):
    import random
    rnd = random.Random(seed)
    f = {}
    for a in range(0,3):
        for b in range(0,3):
            for c in range(0,2):
                if a+b<=4 and rnd.random()<0.7:
                    f[(a,b,c)] = {rnd.randint(0,2): rnd.randint(1,3)}
    return f

if __name__=='__main__':
    # C1
    ok=True
    f = one()
    for m in range(0,7):
        rhs = zero()
        for a in range(0,m+1):
            term = scal_mul(mono_mul(poch_qzv(a), a, m-a, 0), qbinom(m,a))
            rhs = add(rhs, term)
        ok &= eq(f, rhs)
        f = T_op(f)
    print('C1 (q-binomial form of T^m 1):', ok); RESULTS.append(('C1 q-binomial form of T^m 1, m<=6', ok))

    # C2
    ok=True
    for s in range(5):
        f = randser(s)
        ok &= eq(L_op(f), L_QJ(f))
        ok &= eq(L_op(T_op(f)), qpow_mul(T_op(L_op(f)), 1))
        ok &= eq(d_op(dbar_op(f)), dbar_op(d_op(f)))
    print('C2 (L = d dbar = QJ-form;  L T = q T L;  d dbar commute):', ok); RESULTS.append(('C2 L=QJ-form, LT=qTL, d-dbar commute (random series)', ok))

    # C3
    ok=True
    f = one()
    for m in range(0,9):
        ok &= sym_check(f, '', verbose=False)
        f = T_op(f)
    print('C3 (T^m 1 symmetric, m<=8):', ok); RESULTS.append(('C3 T^m 1 symmetric, m<=8', ok))

    # C4 coefficient identity
    ok=True
    for m in range(0,9):
        for k in range(0,m+1):
            for a in range(k, m+1):
                a2 = m+k-a
                l = {}
                for e1,c1 in qbinom(m,a).items():
                    for e2,c2 in qbinom(a,k).items():
                        l[e1+e2]=l.get(e1+e2,0)+c1*c2
                r = {}
                for e1,c1 in qbinom(m,a2).items():
                    for e2,c2 in qbinom(a2,k).items():
                        r[e1+e2]=r.get(e1+e2,0)+c1*c2
                ok &= ({e:c for e,c in l.items() if c} == {e:c for e,c in r.items() if c})
    print('C4 ([m;a][a;k]=[m;m+k-a][m+k-a;k]):', ok); RESULTS.append(('C4 qbinom symmetry identity, m<=8', ok))

    # C5
    ok=True
    f=one()
    for N in range(0,7):
        ok &= eq(Tbar_op(f), T_op(f))
        f = T_op(f)
    print('C5 (Tbar T^N 1 = T^{N+1} 1):', ok); RESULTS.append(('C5 Tbar T^N 1 = T^{N+1} 1, N<=6', ok))

    # C6 + C7
    # precompute T^j 1
    Tj = [one()]
    for j in range(0, 16):
        Tj.append(T_op(Tj[-1]))
    okB=True; okR=True
    for M in range(0,6):
        K = dbar_op(Tj[M])           # dbar T^M 1
        TgK = K
        for g in range(0,6):
            B = add(mono_mul(Tj[g+M], 1,0,0), mono_mul(TgK, 0,1,0))
            okB &= sym_check(B, '', verbose=False)
            # recursion check: B(g+1,M) = q^{-1} B(g,M+1) + (1-q^{-1})[(u+v)T^{g+M+1}1 - uv T^{g+M}1]
            K2 = dbar_op(Tj[M+1])
            Tg_K2 = K2
            for _ in range(g): Tg_K2 = T_op(Tg_K2)
            B_next = add(mono_mul(Tj[g+1+M],1,0,0), mono_mul(T_op(TgK),0,1,0))
            BgM1 = add(mono_mul(Tj[g+M+1],1,0,0), mono_mul(Tg_K2,0,1,0))
            corr = add(add(mono_mul(Tj[g+M+1],1,0,0), mono_mul(Tj[g+M+1],0,1,0)),
                       mono_mul(Tj[g+M],1,1,0), -1)
            # q^{-1}B(g,M+1) + (1-1/q)corr  -> multiply identity by q to stay polynomial:
            lhs_q = qpow_mul(B_next, 1)
            rhs_q = add(BgM1, add(qpow_mul(corr,1), corr, -1))
            okR &= eq(lhs_q, rhs_q)
            TgK = T_op(TgK)
    print('C6 (B(g,M) symmetric, g,M<=5):', okB); RESULTS.append(('C6 B(g,M) symmetric, g,M<=5', okB))
    print('C7 (B-recursion exact):', okR); RESULTS.append(('C7 B-recursion exact, g,M<=5', okR))


# ---------------------------------------------------------------------------
# Check of every non-parameterized relation of Lemma 4.1 (parts (1)-(7)),
# and the tested finite ranges of its parameterized relations, on all
# monomials u^a v^b z^c with a+b <= 4, c <= 2.  The finite parameter
# ranges are: item (3) a <= 6; item (4) a,k <= 2; item (6) g <= 3; item (7) k <= 2.
# A bounded but exact check: the operators are Z[q,q^-1]-linear, and
# DMAX = 24 in series.py exceeds the degree of every series compared
# anywhere in this file, so no truncation occurs (the Lemma 4.1 suite
# alone would need only 12).
# ---------------------------------------------------------------------------
if __name__ == '__main__':
    import sys

    def swap_op(f):
        return {(b, a, c): dict(p) for (a, b, c), p in f.items()}

    def Mu(f): return mono_mul(f, 1, 0, 0)
    def Mv(f): return mono_mul(f, 0, 1, 0)

    def T_gauge(f, j):
        # T^<q^j> = q^j u d + v
        return add(qpow_mul(mono_mul(d_op(f), 1, 0, 0), j),
                   mono_mul(f, 0, 1, 0))

    BASIS = [{(a, b, c): {0: 1}} for a in range(5) for b in range(5)
             for c in range(3) if a + b <= 4]

    def opeq(name, F1, F2):
        ok = all(eq(F1(m), F2(m)) for m in BASIS)
        RESULTS.append((name, ok))
        print(f'CHECK {name}: {ok}')
        return ok

    print('-- Lemma 4.1, non-parameterized relations and bounded '
          'parameter families (item 3:a<=6, item 4:a,k<=2, item 6:g<=3, item 7:k<=2) '
          'on all monomials with '
          f'uv-degree <= 4, z-degree <= 2 ({len(BASIS)} monomials; '
          'untruncated outputs) --')
    opeq('Ldef L = d dbar = J^(q) Q (QJ form)', L_op, L_QJ)
    opeq('L4.1(1a) d dbar = dbar d',
         lambda f: d_op(dbar_op(f)), lambda f: dbar_op(d_op(f)))
    opeq('L4.1(1b) S d = dbar S',
         lambda f: swap_op(d_op(f)), lambda f: dbar_op(swap_op(f)))
    opeq('L4.1(1c) S Q = Q S',
         lambda f: swap_op(Q(f)), lambda f: Q(swap_op(f)))
    opeq('L4.1(1d) S L = L S',
         lambda f: swap_op(L_op(f)), lambda f: L_op(swap_op(f)))
    opeq('L4.1(1e) S T = Tbar S',
         lambda f: swap_op(T_op(f)), lambda f: Tbar_op(swap_op(f)))
    opeq('L4.1(2a) d Mu = Mu d',
         lambda f: d_op(Mu(f)), lambda f: Mu(d_op(f)))
    opeq('L4.1(2b) d Mv = q Mv d',
         lambda f: d_op(Mv(f)), lambda f: qpow_mul(Mv(d_op(f)), 1))
    opeq('L4.1(2c) dbar Mv = Mv dbar',
         lambda f: dbar_op(Mv(f)), lambda f: Mv(dbar_op(f)))
    opeq('L4.1(2d) dbar Mu = q Mu dbar',
         lambda f: dbar_op(Mu(f)), lambda f: qpow_mul(Mu(dbar_op(f)), 1))
    opeq('L4.1(3a) (Mu d) Mv = q Mv (Mu d)',
         lambda f: Mu(d_op(Mv(f))), lambda f: qpow_mul(Mv(Mu(d_op(f))), 1))
    ok_item3 = all(eq(__import__('functools').reduce(lambda g, _: d_op(g), range(a), one()),
                  poch_qzv(a)) for a in range(7))
    RESULTS.append(('L4.1(3) d^a 1 = (-qzv;q)_a, a<=6', ok_item3))
    print(f'CHECK L4.1(3) d^a 1 = (-qzv;q)_a, a<=6: {ok_item3}')
    opeq('L4.1(4a) L Mu = q Mu L',
         lambda f: L_op(Mu(f)), lambda f: qpow_mul(Mu(L_op(f)), 1))
    opeq('L4.1(4b) L Mv = q Mv L',
         lambda f: L_op(Mv(f)), lambda f: qpow_mul(Mv(L_op(f)), 1))
    opeq('L4.1(4c) L T = q T L',
         lambda f: L_op(T_op(f)), lambda f: qpow_mul(T_op(L_op(f)), 1))
    ok_item4 = True
    for a in range(3):
        for k in range(3):
            def lhs(f, a=a, k=k):
                g = f
                for _ in range(k): g = L_op(g)
                for _ in range(a): g = T_op(g)
                return g
            def rhs(f, a=a, k=k):
                g = f
                for _ in range(a): g = T_op(g)
                for _ in range(k): g = L_op(g)
                return qpow_mul(g, -a * k)
            ok_item4 &= all(eq(lhs(m), rhs(m)) for m in BASIS)
    RESULTS.append(('L4.1(4) T^a L^k = q^{-ak} L^k T^a, a,k<=2', ok_item4))
    print(f'CHECK L4.1(4) T^a L^k = q^{{-ak}} L^k T^a, a,k<=2: {ok_item4}')
    opeq('L4.1(5a) T dbar = dbar T^<1/q>',
         lambda f: T_op(dbar_op(f)), lambda f: dbar_op(T_gauge(f, -1)))
    opeq('L4.1(5b) dbar T = T^<q> dbar',
         lambda f: dbar_op(T_op(f)), lambda f: T_gauge(dbar_op(f), 1))
    opeq('L4.1(6a) T Mv = Mv T^<q>',
         lambda f: T_op(Mv(f)), lambda f: Mv(T_gauge(f, 1)))
    ok_item6 = True
    for g in range(4):
        def lhs(f, g=g):
            h = Mv(f)
            for _ in range(g): h = T_op(h)
            return h
        def rhs(f, g=g):
            h = f
            for _ in range(g): h = T_gauge(h, 1)
            return Mv(h)
        ok_item6 &= all(eq(lhs(m), rhs(m)) for m in BASIS)
    RESULTS.append(('L4.1(6) T^g Mv = Mv (T^<q>)^g, g<=3', ok_item6))
    print(f'CHECK L4.1(6) T^g Mv = Mv (T^<q>)^g, g<=3: {ok_item6}')
    opeq('L4.1(6c) T Mu = Mu T',
         lambda f: T_op(Mu(f)), lambda f: Mu(T_op(f)))
    ok7 = True
    for k in range(3):
        def lhs(f, k=k):
            g = f
            for _ in range(k): g = L_op(g)
            return swap_op(g)
        def rhs(f, k=k):
            g = swap_op(f)
            for _ in range(k): g = L_op(g)
            return g
        ok7 &= all(eq(lhs(m), rhs(m)) for m in BASIS)
    RESULTS.append(('L4.1(7) S L^k = L^k S, k<=2 (L preserves Sym)', ok7))
    print(f'CHECK L4.1(7) S L^k = L^k S, k<=2 (L preserves Sym): {ok7}')

    print('-' * 64)
    for name, okv in RESULTS:
        print(f'CHECK {name}: {okv}')
    allok = all(okv for _, okv in RESULTS)
    print(f'OPCORE_SUMMARY checks={len(RESULTS)} all_pass={allok}')
    sys.exit(0 if allok else 1)


==> anc/verification/refcheck.py <==
"""Targeted checks for the area-one per-diagonal refinement and the
P-anchored glue chains.

Check A (Remark 7.2): for m = 0^{n-1}1, group objects by
(r, k, Xi, g, eta), where eta is the gap containing P in Case B and
a sentinel in Case A.  This uniform refinement includes the genuine
Case B P-gap groups and verifies u<->v symmetry of every group, for
n <= 5, alphabet 5.

Check B (Lemma 6.1, glued clause): detect objects in which P is
immediately followed by two or more consecutive decorated low walls (a
glue chain of length >= 2 anchored at P), confirm they exist inside the
machine-verified range, and confirm the refined classes containing them
are symmetric.
"""
from itertools import product
from collections import defaultdict
from brute import valleys, attacks

def gen_area1(n):
    out = []
    for p in range(1, n):
        a = [0]*n; a[p] = 1
        out.append((tuple(a), p))
    return out

def check(nmax=5, M=5):
    buckets = defaultdict(lambda: defaultdict(int))
    caseB_keys = set()
    chain_objs = 0
    chain_example = None
    chain_keys = set()
    nobj = 0
    for n in range(2, nmax+1):
        for a, p in gen_area1(n):
            for w in product(range(1, M+1), repeat=n):
                ok = True
                for i in range(n-1):
                    if a[i+1] == a[i] + 1 and not (w[i] < w[i+1]):
                        ok = False; break
                if not ok:
                    continue
                V = valleys(a, w)
                A = attacks(a, w)
                for kk in range(len(V)+1):
                    from itertools import combinations
                    for S in combinations(V, kk):
                        Sset = set(S)
                        dinv = sum(1 for (i, j) in A if i not in Sset) - kk
                        for r in range(1, M):
                            act = {r, r+1}
                            walls = [j for j in range(n) if w[j] not in act]
                            actv = [j for j in range(n) if w[j] in act]
                            nobj += 1
                            Xi = tuple((a[j], w[j], int(j in Sset)) for j in walls)
                            # gap index of row x = number of walls before x
                            import bisect
                            def gap(x):
                                return bisect.bisect_left(walls, x)
                            s = len(walls)
                            g = [0]*(s+1)
                            for x in actv:
                                if x not in Sset:
                                    g[gap(x)] += 1
                            if w[p] in act:
                                pgap = gap(p)           # Case B
                            else:
                                pgap = 'A'              # Case A: diag-1 row outside
                            alpha = sum(1 for j in range(n) if w[j] == r)
                            beta = sum(1 for j in range(n) if w[j] == r+1)
                            key = (n, r, kk, Xi, tuple(g), pgap)
                            buckets[key][(alpha, beta, dinv)] += 1
                            if pgap != 'A':
                                caseB_keys.add(key)
                            # chain detector: P active, followed by >= 2
                            # consecutive decorated low walls
                            if w[p] in act:
                                run = 0
                                j = p + 1
                                while j < n and (w[j] not in act) and (j in Sset) and (w[j] < r):
                                    run += 1; j += 1
                                if run >= 2:
                                    chain_objs += 1
                                    chain_keys.add(key)
                                    if chain_example is None:
                                        chain_example = (a, w, tuple(sorted(Sset)), r)
    bad = []
    for key, poly in buckets.items():
        for (al, be, d), c in poly.items():
            if poly.get((be, al, d), 0) != c:
                bad.append(key); break
    chain_bad = [k for k in chain_keys if k in set(bad)]
    print(f"objects bucketed (object,r pairs): {nobj}")
    print(f"area-one groups (Case A sentinel plus Case B P-gap): {len(buckets)}   asymmetric: {len(bad)}")
    print(f"  genuine Case B P-gap groups: {len(caseB_keys)}")
    print(f"objects with P-anchored glue chain (len>=2): {chain_objs}")
    print(f"  distinct refined groups containing them: {len(chain_keys)}   asymmetric among these: {len(chain_bad)}")
    if chain_example:
        a, w, S, r = chain_example
        print(f"  example: a={a} w={w} S(0-indexed)={S} r={r}  (n={len(a)})")
    return len(bad) == 0

if __name__ == "__main__":
    import sys
    ok = check()
    print("RESULT:", "PASS" if ok else "FAIL")
    sys.exit(0 if ok else 1)


==> anc/verification/series.py <==
"""Series engine over Z[q,q^-1][[u,v,z]] truncated at total (u,v)-degree DMAX.

Library module: no standalone checks (run opcore.py or verify.py).

Representation: dict {(a,b,c): {e: coeff}} for u^a v^b z^c q^e.
"""
from collections import defaultdict

DMAX = 24   # all series compared in opcore.py (including T^m 1, m <= 8,
            # and the B-recursion ranges) lie within this bound, so no
            # truncation occurs anywhere in the operator layer; the Lemma 4.1
            # basis checks need only 12.  (Other scripts use degrees <= 6.)

def zero(): return {}

def add(f, g, scal=1):
    h = {k: dict(v) for k, v in f.items()}
    for k, p in g.items():
        t = h.setdefault(k, {})
        for e, c in p.items():
            t[e] = t.get(e, 0) + scal*c
            if t[e] == 0: del t[e]
        if not t: del h[k]
    return h

def qpow_mul(f, j):
    return {k: {e+j: c for e, c in p.items()} for k, p in f.items()}

def mono_mul(f, da, db, dc, j=0):
    h = {}
    for (a,b,c), p in f.items():
        if a+da+b+db > DMAX: continue
        h[(a+da, b+db, c+dc)] = {e+j: x for e, x in p.items()}
    return h

def sub_v_qv(f):
    return {(a,b,c): {e+b: x for e, x in p.items()} for (a,b,c), p in f.items()}

def sub_u_qu(f):
    return {(a,b,c): {e+a: x for e, x in p.items()} for (a,b,c), p in f.items()}

def Q(f):
    return {(a,b,c): {e+a+b: x for e, x in p.items()} for (a,b,c), p in f.items()}

def T(f, uscale=0):
    """T f = q^uscale * u (1+qzv) f(u,qv) + v f."""
    g = sub_v_qv(f)
    out = mono_mul(g, 1,0,0, uscale)                    # u * f(u,qv) * q^uscale
    out = add(out, mono_mul(g, 1,1,1, 1+uscale))        # qzuv * f(u,qv)
    out = add(out, mono_mul(f, 0,1,0))                  # v f
    return out

def one():
    return {(0,0,0): {0: 1}}

def E_series():
    """Solve E = 1 + T E gradewise (grade = a+b-c is the step count; iterate)."""
    E = one()
    for _ in range(2*DMAX+2):
        E2 = add(one(), T(E))
        if E2 == E: break
        E = E2
    return E

def pieces(f):
    out = defaultdict(dict)
    for (a,b,c), p in f.items():
        out[(a+b, c)][(a,b)] = p
    return out

def sym_check(f, label='', verbose=True):
    """check every graded piece (N,kappa) is symmetric under (a,b)->(b,a)."""
    bad = []
    for (N,k), mono in pieces(f).items():
        for (a,b), p in mono.items():
            p2 = mono.get((b,a), {})
            if p != p2:
                bad.append(((N,k),(a,b)))
    if verbose:
        print(f'{label}: ' + ('SYM' if not bad else f'ASYM at {sorted(set(bad))[:6]}'))
    return not bad

def mul_factor(f, az_u=None, az_v=None):
    """multiply by (1 + q^au * z u) and/or (1 + q^av * z v)."""
    h = f
    if az_u is not None:
        h = add(h, mono_mul(h, 1,0,1, az_u))
    if az_v is not None:
        h = add(h, mono_mul(h, 0,1,1, az_v))
    return h



==> anc/verification/sharpness.py <==
# Sharpness example: total-gap-vector refinement fails; undecorated-gap-vector holds.
# Class: m = 0^n flat, single undecorated H-wall, k = 1.
from itertools import product, combinations
from collections import defaultdict

def polystr(P):
    if not P: return '0'
    return ' + '.join((f"{c}" if e==0 else (f"q" if c==1 else f"{c}q") if e==1 else (f"q^{e}" if c==1 else f"{c}q^{e}")) for e,c in sorted(P.items()))

def run(n, M, wall_label, k=1, r=1):
    tot = defaultdict(lambda: defaultdict(dict))   # total gap vector -> (al,be) -> poly
    und = defaultdict(lambda: defaultdict(dict))   # undecorated gap vector -> (al,be) -> poly
    a = tuple([0]*n)
    for w in product(range(1, M+1), repeat=n):
        # outside rows must be exactly one row with label = wall_label; actives have labels r, r+1
        out = [j for j in range(n) if w[j] not in (r, r+1)]
        if len(out) != 1 or w[out[0]] != wall_label: continue
        wallpos = out[0]
        # valleys (flat): j>=1 with w[j-1] < w[j]
        vall = [j for j in range(1, n) if w[j-1] < w[j]]
        atk = [(i,j) for i in range(n) for j in range(i+1,n) if w[i] < w[j]]
        for S in combinations(vall, k):
            Sset = set(S)
            if wallpos in Sset: continue   # keep the wall undecorated (epsilon = 0): fixed Xi
            dinv = sum(1 for (i,j) in atk if i not in Sset) - k
            al = sum(1 for j in range(n) if w[j]==r); be = sum(1 for j in range(n) if w[j]==r+1)
            t0 = wallpos; t1 = n-1-wallpos                      # total actives per gap
            u0 = sum(1 for j in range(wallpos) if j not in Sset)
            u1 = sum(1 for j in range(wallpos+1, n) if j not in Sset)
            for key, store, vec in ((0,tot,(t0,t1)), (1,und,(u0,u1))):
                P = store[vec][(al,be)]
                P[dinv] = P.get(dinv,0)+1
    return tot, und

def report(store, name):
    print(f"--- refinement by {name} ---")
    all_sym = True
    for vec in sorted(store):
        ok = all(store[vec].get((a,b),{}) == store[vec].get((b,a),{}) for (a,b) in list(store[vec]))
        all_sym &= ok
        print(f"  vector {vec}: {'symmetric' if ok else 'ASYMMETRIC'}")
        for (al,be) in sorted(store[vec]):
            if al >= be:
                print(f"     u^{al}v^{be}: {polystr(store[vec][(al,be)])}" + ("" if al==be else f"   |   u^{be}v^{al}: {polystr(store[vec][(be,al)])}"))
    return all_sym

if __name__ == '__main__':
    import sys
    ok = True
    for n in (4,5):
        print(f"===== n={n}, m=0^{n}, one undecorated H-wall (label 3), k=1, r=1 =====")
        tot, und = run(n, 3, 3)
        tot_sym = report(tot, "TOTAL gap sizes")
        und_sym = report(und, "UNDECORATED gap counts")
        # Expected pattern of Example 3.3: the totals refinement is
        # asymmetric (at least for n=4); the undecorated refinement is
        # always symmetric.
        ok &= und_sym
        if n == 4:
            ok &= (not tot_sym)
    print('RESULT:', 'PASS (expected pattern confirmed)' if ok else 'FAIL')
    sys.exit(0 if ok else 1)


==> anc/verification/verify.py <==
"""
verify.py -- consolidated verification for the paper
    "Exchange identities and symmetric slices of the valley Delta
     conjecture"

Four layers, independent of the proofs.  The combinatorial layers
[B], [D], [A] are each compared against a common brute-force
enumeration of the valley-decorated objects (brute.py); the operator
layer [O] is a stand-alone algebraic check:

  [O] operator-algebra identities  (opcore.py)
        <-> every non-parameterized relation of Lemma 4.1, parts
            (1)-(7), and the tested finite ranges of its parameterized
            relations, checked identity by identity on all monomials
            u^a v^b z^c with a+b <= 4, c <= 2 (a bounded, exact
            check; the operators are Z[q,q^-1]-linear).  The
            parameter ranges are a <= 6 for the assertion d^a 1 =
            (-qzv;q)_a in Lemma 4.1(3), a,k <= 2 for the pull-through
            relation in Lemma 4.1(4), g <= 3 for the iterated relation
            T^g Mv = Mv (T^<q>)^g in Lemma 4.1(6), and k <= 2 in
            Lemma 4.1(7).  The same layer also checks eq. (5)
            (q-binomial expansion of T^m 1, m <= 6), Theorem 4.2 / identity
            (I) (m <= 8), Corollary 4.3 (N <= 6), and Lemma 6.3 / eq. (9) (the
            B-recursion, g,M <= 5).  Exact arithmetic over Z[q,q^-1]; DMAX = 24
            exceeds the degree of every compared series, so no
            truncation occurs in this layer.
            verify.py accepts this stage only if opcore.py reports
            exactly the expected set of named checks, all True, and
            exits 0.

  [B] global brute force           (brute.py)
        <-> symmetry of every class polynomial Phi^{(r)}_{m,k,Xi}
            (Theorem 7.3 instance-by-instance), redundancy of the
            formula that D is determined by the outside scaffold data (Remark 2.7), and a per-object decoration
            product formula -- sum_S z^|S| q^dinv = q^rho *
            prod_v (z + q^(1+od_v)) -- immediate from Definition 2.1,
            on every path.

  [D] dictionary cross-check       (model.py)
        <-> Lemma 3.2: the receiver weights + validity rules (V1)-(V5)
            reproduce every class-k polynomial exactly.

  [A] assembled operator formulas  (assemble.py)
        <-> Lemmas 5.1-5.4, 6.1, 6.2 and Propositions 5.6, 6.4:
            the full operator word (gap steps, wall operators, gates,
            glue chains, P-blocks) is evaluated as an exact series in
            Z[q,q^-1][u,v,z] and compared with brute force on every
            nonempty refined class arising in the enumeration
            (Definition 3.1) separately.

A fifth, independent computation (area2.py) checks the per-diagonal
refined conjecture (Conjecture 8.2) at area two, and refcheck.py
checks the area-one per-diagonal refinement of Remark 7.2 together
with the P-anchored glue chains of Lemma 6.1.

Usage:
    python3 verify.py [quick|standard|full]

  quick     n <= 4
  standard  n <= 5, alphabets 4 and 5      (default)
  full      adds n = 6 -- the run reported in Section 8.3
                        (58,013 class checks, 53,054 distinct, zero mismatches)

Exit code 0 iff every check passes. Runtime is machine-dependent.
"""
import sys, time, subprocess

TIERS = {
    'quick':    [(3, 4), (4, 4)],
    'standard': [(3, 4), (4, 4), (5, 4), (5, 5)],
    'full':     [(3, 4), (4, 4), (5, 4), (5, 5), (6, 4)],
}


EXPECTED_OPCORE = [
    'C1 q-binomial form of T^m 1, m<=6',
    'C2 L=QJ-form, LT=qTL, d-dbar commute (random series)',
    'C3 T^m 1 symmetric, m<=8',
    'C4 qbinom symmetry identity, m<=8',
    'C5 Tbar T^N 1 = T^{N+1} 1, N<=6',
    'C6 B(g,M) symmetric, g,M<=5',
    'C7 B-recursion exact, g,M<=5',
    'Ldef L = d dbar = J^(q) Q (QJ form)',
    'L4.1(1a) d dbar = dbar d',
    'L4.1(1b) S d = dbar S',
    'L4.1(1c) S Q = Q S',
    'L4.1(1d) S L = L S',
    'L4.1(1e) S T = Tbar S',
    'L4.1(2a) d Mu = Mu d',
    'L4.1(2b) d Mv = q Mv d',
    'L4.1(2c) dbar Mv = Mv dbar',
    'L4.1(2d) dbar Mu = q Mu dbar',
    'L4.1(3a) (Mu d) Mv = q Mv (Mu d)',
    'L4.1(3) d^a 1 = (-qzv;q)_a, a<=6',
    'L4.1(4a) L Mu = q Mu L',
    'L4.1(4b) L Mv = q Mv L',
    'L4.1(4c) L T = q T L',
    'L4.1(4) T^a L^k = q^{-ak} L^k T^a, a,k<=2',
    'L4.1(5a) T dbar = dbar T^<1/q>',
    'L4.1(5b) dbar T = T^<q> dbar',
    'L4.1(6a) T Mv = Mv T^<q>',
    'L4.1(6) T^g Mv = Mv (T^<q>)^g, g<=3',
    'L4.1(6c) T Mu = Mu T',
    'L4.1(7) S L^k = L^k S, k<=2 (L preserves Sym)',
]


def stage_opcore():
    print('== [O] operator algebra: Lemma 4.1 non-parameterized '
          'relations on monomials uv-deg<=4, z-deg<=2; finite '
          'parameter ranges item 3:a<=6, item 4:a,k<=2, item 6:g<=3, item 7:k<=2; '
          'q-binomial m<=6, Identity(I) m<=8, Tbar identity N<=6, '
          'B/B-recursion g,M<=5 (untruncated) ==')
    proc = subprocess.run([sys.executable, 'opcore.py'],
                          capture_output=True, text=True)
    print(proc.stdout, end='')
    if proc.stderr:
        print(proc.stderr, end='', file=sys.stderr)
    checks = {}
    for line in proc.stdout.splitlines():
        if line.startswith('CHECK '):
            name, _, val = line[6:].rpartition(': ')
            checks[name] = (val.strip() == 'True')
    missing = set(EXPECTED_OPCORE) - set(checks)
    extra = set(checks) - set(EXPECTED_OPCORE)
    if missing:
        print('  [O] MISSING CHECKS:', sorted(missing))
    if extra:
        print('  [O] UNEXPECTED CHECKS:', sorted(extra))
    return (proc.returncode == 0) and not missing and not extra \
        and all(checks.values())


def stage_brute(cases):
    from brute import run
    print('== [B] brute force: class symmetry, D-redundancy, '
          'per-object decoration product formula (Def. 2.1) ==')
    allok = True
    for mtype in ('flat', 'one'):
        for (n, M) in cases:
            res = run(n, M, mtype)
            ok = (not res['bad']) and res['D_consistent'] and res['product_formula_ok']
            allok &= ok
            print(f"  {mtype:4s} n={n} M={M}: classes={res['nclasses']:6d}  "
                  f"symmetry={'OK ' if not res['bad'] else 'FAIL'}  "
                  f"D-redundant={res['D_consistent']}  "
                  f"product-formula={res['product_formula_ok']}")
            sys.stdout.flush()
    return allok


def stage_model(cases):
    from model import crosscheck
    print('== [D] dictionary (Lemma 3.2): model vs brute force, '
          'every class-k polynomial ==')
    allok = True
    for mtype in ('flat', 'one'):
        for (n, M) in cases:
            ok, bad = crosscheck(n, M, mtype)
            allok &= (bad == 0)
            print(f"  {mtype:4s} n={n} M={M}: polynomials ok={ok:6d} bad={bad}")
            sys.stdout.flush()
    return allok


def stage_assemble(cases):
    from assemble import crosscheck
    print('== [A] assembled operator formulas (Propositions 5.6 '
          'and 6.4, Lemmas 5.1-5.4, 6.1-6.2) vs brute force, '
          'per refined class ==')
    allok = True
    total = 0
    distinct = set()
    for mtype in ('flat', 'one'):
        for (n, M) in cases:
            ok, bad, keys = crosscheck(n, M, mtype, return_keys=True)
            allok &= (bad == 0)
            total += ok
            distinct.update(keys)
            print(f"  {mtype:4s} n={n} M={M}: refined classes ok={ok:6d} bad={bad}")
            sys.stdout.flush()
    print(f"  total refined classes verified: {total}")
    print(f"  distinct refined classes verified: {len(distinct)}")
    return allok


def main():
    tier = sys.argv[1] if len(sys.argv) > 1 else 'standard'
    if tier not in TIERS:
        print(__doc__)
        sys.exit(2)
    cases = TIERS[tier]
    t0 = time.time()
    results = {}
    results['O'] = stage_opcore()
    results['B'] = stage_brute(cases)
    results['D'] = stage_model(cases)
    results['A'] = stage_assemble(cases)
    dt = time.time() - t0
    print('=' * 64)
    for k, v in results.items():
        print(f"  layer [{k}]: {'PASS' if v else '*** FAIL ***'}")
    ok = all(results.values())
    print(f"  ALL {'PASSED' if ok else 'FAILED'}   "
          f"(tier={tier}, {dt:.0f} s)")
    sys.exit(0 if ok else 1)


if __name__ == '__main__':
    main()

